RAIN: Region-Aware Inversion Network for Semantic Watermark Extraction

Semantic watermarks for diffusion models embed ownership information into the generative process while preserving perceptual quality, but Gaussian-Shading extraction conventionally requires multi-step diffusion inversion to recover the initial noise. Recent one-step methods show that this cost can be reduced substantially. We study this problem through extended flow matching and conditional regression. The key observation is that, near the high-SNR image endpoint, recovering a useful noise statistic given by the first-step output of the extended flow matching in the high-SNR regime is much simpler than reconstructing the full inverse trajectory, and Gaussian Shading only requires the recovered latent to remain in the correct watermark decision region. Based on this observation, we propose a lightweight, prompt-free extractor that decomposes endpoint recovery into an image-like anchor and a noise-oriented residual, which increases the capability of the model to utilize GPU parallel computation. The resulting method avoids iterative inversion and repeated evaluation of a diffusion-scale U-Net, providing an efficient one-step extraction pipeline with a concise theoretical interpretation. The computational cost of extracting noise is lower than that of both OSI and FARI. The github repo is there: https://github.com/TheLovesOfLadyPurple/RAIN-lightweight-NN-for-one-step-semantic-watermark-extraction

==> code/data/adversarial_distortions.py <==
"""Finite-set adversarial image distortions for reverse-latent training.

The design follows the robustness protocol used by FARI at a high level:
decode the generated latent to RGB, distort the image, then VAE-encode it back
into Stable-Diffusion latent space.  Unlike random-only augmentation, the
training script can sample several candidate distortions and choose the one
that currently maximizes the reverse-recovery loss.

The transforms are intentionally non-differentiable.  We do not optimize the
attack parameters with gradients; we perform hard-example selection over a
finite sampled distortion set and back-propagate only through the extractor.
"""

from __future__ import annotations

import io
import random
from dataclasses import dataclass
from typing import Iterable, List, Sequence, Tuple

import numpy as np
import torch
from PIL import Image, ImageEnhance, ImageFilter


DISTORTION_NAMES: Tuple[str, ...] = (
    "jpeg",
    "random_crop",
    "random_drop",
    "resize",
    "gaussian_blur",
    "median_blur",
    "gaussian_noise",
    "salt_pepper",
    "brightness",
)


@dataclass
class DistortionConfig:
    jpeg_quality: int = 25
    random_crop_ratio: float = 0.60
    random_drop_ratio: float = 0.80
    resize_ratio: float = 0.25
    gaussian_blur_radius: float = 4.0
    median_blur_kernel: int = 7
    gaussian_noise_std: float = 0.05
    salt_pepper_prob: float = 0.05
    brightness_factor: float = 1.5


class VAEImageDistortionAdversary:
    """Decode -> distort -> encode helper for a Stable-Diffusion VAE."""

    def __init__(
        self,
        vae,
        config: DistortionConfig,
        distortions: Sequence[str] = DISTORTION_NAMES,
    ):
        self.vae = vae
        self.config = config
        unknown = sorted(set(distortions) - set(DISTORTION_NAMES))
        if unknown:
            raise ValueError(f"Unknown distortions: {unknown}")
        self.distortions = tuple(distortions)

    @property
    def scaling_factor(self) -> float:
        return float(self.vae.config.scaling_factor)

    @torch.no_grad()
    def decode_latents(self, latents: torch.Tensor) -> torch.Tensor:
        """Return RGB tensors in [0,1], shape [B,3,H,W]."""
        vae_dtype = next(self.vae.parameters()).dtype
        decoded = self.vae.decode(
            (latents / self.scaling_factor).to(dtype=vae_dtype)
        ).sample
        return (decoded.float() / 2.0 + 0.5).clamp(0.0, 1.0)

    @torch.no_grad()
    def encode_images(
        self, images_01: torch.Tensor, output_dtype: torch.dtype
    ) -> torch.Tensor:
        """Encode RGB [0,1] tensors to scaled Stable-Diffusion latents."""
        vae_dtype = next(self.vae.parameters()).dtype
        vae_input = (images_01 * 2.0 - 1.0).to(dtype=vae_dtype)
        latent = self.vae.encode(vae_input).latent_dist.mode()
        latent = latent * self.scaling_factor
        return latent.to(dtype=output_dtype)

    @staticmethod
    def _tensor_to_pil(image: torch.Tensor) -> Image.Image:
        array = (
            image.detach().float().clamp(0, 1)
            .permute(1, 2, 0).cpu().numpy() * 255.0
        ).round().astype(np.uint8)
        return Image.fromarray(array, mode="RGB")

    @staticmethod
    def _pil_to_tensor(image: Image.Image, device: torch.device) -> torch.Tensor:
        array = np.asarray(image.convert("RGB"), dtype=np.float32) / 255.0
        return torch.from_numpy(array).permute(2, 0, 1).to(device=device)

    def _distort_pil(self, image: Image.Image, name: str, rng: random.Random) -> Image.Image:
        cfg = self.config
        image = image.convert("RGB")
        width, height = image.size

        if name == "jpeg":
            buf = io.BytesIO()
            image.save(buf, format="JPEG", quality=int(cfg.jpeg_quality))
            buf.seek(0)
            out = Image.open(buf).convert("RGB")
            out.load()
            return out

        if name == "random_crop":
            ratio = float(cfg.random_crop_ratio)
            crop_w = max(1, int(round(width * ratio)))
            crop_h = max(1, int(round(height * ratio)))
            left = rng.randint(0, max(0, width - crop_w))
            top = rng.randint(0, max(0, height - crop_h))
            arr = np.asarray(image).copy()
            masked = np.zeros_like(arr)
            masked[top:top + crop_h, left:left + crop_w] = arr[
                top:top + crop_h, left:left + crop_w
            ]
            return Image.fromarray(masked)

        if name == "random_drop":
            # Match FARI's semantics: erase one random rectangle whose side
            # lengths are controlled by random_drop_ratio.
            ratio = float(cfg.random_drop_ratio)
            drop_w = max(1, int(round(width * ratio)))
            drop_h = max(1, int(round(height * ratio)))
            left = rng.randint(0, max(0, width - drop_w))
            top = rng.randint(0, max(0, height - drop_h))
            arr = np.asarray(image).copy()
            arr[top:top + drop_h, left:left + drop_w] = 0
            return Image.fromarray(arr)

        if name == "resize":
            ratio = float(cfg.resize_ratio)
            small_w = max(1, int(round(width * ratio)))
            small_h = max(1, int(round(height * ratio)))
            return image.resize((small_w, small_h), Image.Resampling.BILINEAR).resize(
                (width, height), Image.Resampling.BILINEAR
            )

        if name == "gaussian_blur":
            return image.filter(ImageFilter.GaussianBlur(radius=cfg.gaussian_blur_radius))

        if name == "median_blur":
            kernel = int(cfg.median_blur_kernel)
            if kernel % 2 == 0:
                kernel += 1
            return image.filter(ImageFilter.MedianFilter(size=max(3, kernel)))

        if name == "gaussian_noise":
            arr = np.asarray(image, dtype=np.float32) / 255.0
            noise = np.random.default_rng(rng.randrange(2**32)).normal(
                0.0, float(cfg.gaussian_noise_std), size=arr.shape
            )
            arr = np.clip(arr + noise, 0.0, 1.0)
            return Image.fromarray((arr * 255.0).round().astype(np.uint8))

        if name == "salt_pepper":
            arr = np.asarray(image).copy()
            gen = np.random.default_rng(rng.randrange(2**32))
            u = gen.random(arr.shape[:2])
            p = float(cfg.salt_pepper_prob) / 2.0
            arr[u < p] = 0
            arr[u > 1.0 - p] = 255
            return Image.fromarray(arr)

        if name == "brightness":
            factor = float(cfg.brightness_factor)
            # Symmetric multiplicative range around 1 in log-space.
            lo = 1.0 / max(factor, 1.0)
            hi = max(factor, 1.0)
            sampled = np.exp(rng.uniform(np.log(lo), np.log(hi)))
            return ImageEnhance.Brightness(image).enhance(float(sampled))

        raise ValueError(f"Unsupported distortion: {name}")

    @torch.no_grad()
    def distort_images(
        self,
        images_01: torch.Tensor,
        name: str,
        seed: int,
    ) -> torch.Tensor:
        """Apply one distortion type independently to every image in a batch."""
        outputs: List[torch.Tensor] = []
        for index, image in enumerate(images_01):
            rng = random.Random(int(seed) + index * 1_000_003)
            pil = self._tensor_to_pil(image)
            distorted = self._distort_pil(pil, name, rng)
            outputs.append(self._pil_to_tensor(distorted, images_01.device))
        return torch.stack(outputs, dim=0)

    @torch.no_grad()
    def make_candidate_latents(
        self,
        clean_latents: torch.Tensor,
        candidate_count: int,
        seed: int,
        include_clean: bool = True,
    ) -> List[Tuple[str, torch.Tensor]]:
        """Sample a finite attack set and return VAE-roundtrip latent candidates."""
        if candidate_count < 1:
            raise ValueError("candidate_count must be >= 1")
        if not self.distortions:
            raise ValueError("At least one distortion must be enabled")

        images = self.decode_latents(clean_latents)
        rng = random.Random(int(seed))
        if candidate_count <= len(self.distortions):
            names = rng.sample(list(self.distortions), candidate_count)
        else:
            names = [rng.choice(self.distortions) for _ in range(candidate_count)]

        candidates: List[Tuple[str, torch.Tensor]] = []
        if include_clean:
            # A VAE roundtrip is included, rather than the pre-decode latent, so
            # clean and distorted candidates have the same image-space pathway.
            candidates.append((
                "clean_roundtrip",
                self.encode_images(images, output_dtype=clean_latents.dtype),
            ))

        for offset, name in enumerate(names):
            distorted = self.distort_images(images, name, seed + 7919 * (offset + 1))
            candidates.append((
                name,
                self.encode_images(distorted, output_dtype=clean_latents.dtype),
            ))
        return candidates


==> code/models/archs/unconditional_nafnet_arch.py <==
"""Prompt-free NAFNet adapter for reverse Gaussian-Shading extraction.

The backbone is exactly the original NAFNet implementation already present in
models/archs/NAFNet_arch.py.  The optional second argument is accepted only so
this class can be dropped into ReverseDistillModel, whose legacy call site
passes a prompt embedding.  The embedding is deliberately ignored.
"""

from models.archs.NAFNet_arch import NAFNet


class UnconditionalNAFNet(NAFNet):
    """Original NAFNet with a compatibility-only prompt argument.

    No text projection, cross-attention, timestep embedding, or prompt-dependent
    parameter is added.  At inference time the output depends only on ``inp``.
    """

    def forward(self, inp, prompt_emb=None):  # noqa: ARG002 - intentional API shim
        return super().forward(inp)


==> code/reverse_distill_unet_adversarial.py <==
"""Train a prompt-free NAFNet reverse extractor with adversarial distortions.

This script is a drop-in sibling of ``reverse_distill_unet.py``.  It keeps the
existing ReverseDistillModel loss (including the intentional L1 objectives),
but changes two parts of training:

1. The configured backbones are prompt-free ``UnconditionalNAFNet`` models, so
   no CLIP text encoder is loaded and the generation caption is not available
   to the extractor.
2. For every batch, several image-space distortions are sampled.  Generated
   latents are VAE-decoded, distorted, VAE-encoded, and scored by the current
   reverse model.  The candidate with the largest recovery loss is used for the
   gradient step.  This approximates

       min_theta E[ max_{d in D_K} L(f_theta(E(d(D(y)))), target) ]

   over a finite sampled distortion set D_K.

The distortion selection itself is non-differentiable; gradients are taken only
through the extractor on the selected hard example.
"""

from __future__ import annotations

import datetime
import logging
import os
import time
from collections import Counter
from os import path as osp

import torch
import torch.nn.functional as F
from accelerate import PartialState
from diffusers import AutoencoderKL

from data.adversarial_distortions import (
    DISTORTION_NAMES,
    DistortionConfig,
    VAEImageDistortionAdversary,
)
from data.logger import MessageLogger
from data.misc import check_resume, make_exp_dirs, mkdir_and_rename
from data.prefetch_dataloader import CPUPrefetcher, CUDAPrefetcher
from models import create_model
from reverse_distill_unet import (
    create_train_val_dataloader,
    init_loggers,
    parse_options,
)


def _dummy_prompt(batch_size: int, device: torch.device) -> torch.Tensor:
    """Compatibility tensor; UnconditionalNAFNet ignores it completely."""
    return torch.empty(batch_size, 0, device=device, dtype=torch.float32)


def _training_targets(model):
    return model.xstart_target, model.gt


@torch.no_grad()
def score_candidate(model, data, candidate_latents, xstart_weight=1.0, xt_weight=1.0):
    """Score one candidate with the same reconstruction quantities used to train."""
    candidate_data = dict(data)
    candidate_data["final_latents"] = candidate_latents
    model.feed_data(candidate_data, is_val=False)
    pred_xstart, _, _, _, _, pred_xT = model._predict()  # existing model API
    target_xstart, target_xT = _training_targets(model)
    score = (
        float(xstart_weight) * F.l1_loss(pred_xstart, target_xstart)
        + float(xt_weight) * F.l1_loss(pred_xT, target_xT)
    )
    return float(score.item())


def select_adversarial_candidate(model, data, candidates, xstart_weight, xt_weight):
    """Return the finite-set distortion with the largest current L1 recovery loss."""
    best_name = None
    best_latent = None
    best_score = float("-inf")
    for name, latent in candidates:
        score = score_candidate(
            model,
            data,
            latent,
            xstart_weight=xstart_weight,
            xt_weight=xt_weight,
        )
        if score > best_score:
            best_name, best_latent, best_score = name, latent, score
    return best_name, best_latent, best_score


def _build_adversary(opt, device):
    adv_opt = opt.get("adversarial_training", {})
    vae_model_id = adv_opt.get(
        "vae_model_id", opt.get("sd_model_id", "sd-legacy/stable-diffusion-v1-5")
    )
    vae_dtype_name = str(adv_opt.get("vae_dtype", "float32"))
    vae_dtype = torch.float16 if vae_dtype_name == "float16" else torch.float32
    vae = AutoencoderKL.from_pretrained(vae_model_id, subfolder="vae")
    vae = vae.to(device=device, dtype=vae_dtype).eval()
    vae.requires_grad_(False)

    cfg = DistortionConfig(
        jpeg_quality=int(adv_opt.get("jpeg_quality", 25)),
        random_crop_ratio=float(adv_opt.get("random_crop_ratio", 0.60)),
        random_drop_ratio=float(adv_opt.get("random_drop_ratio", 0.80)),
        resize_ratio=float(adv_opt.get("resize_ratio", 0.25)),
        gaussian_blur_radius=float(adv_opt.get("gaussian_blur_radius", 4.0)),
        median_blur_kernel=int(adv_opt.get("median_blur_kernel", 7)),
        gaussian_noise_std=float(adv_opt.get("gaussian_noise_std", 0.05)),
        salt_pepper_prob=float(adv_opt.get("salt_pepper_prob", 0.05)),
        brightness_factor=float(adv_opt.get("brightness_factor", 1.5)),
    )
    distortions = tuple(adv_opt.get("distortions", list(DISTORTION_NAMES)))
    return VAEImageDistortionAdversary(vae, cfg, distortions)


def main():
    opt = parse_options(is_train=True)
    torch.backends.cudnn.benchmark = True

    state_folder_path = f"experiments/{opt['name']}/training_states/"
    try:
        states = os.listdir(state_folder_path)
    except OSError:
        states = []

    if states:
        max_state_file = f"{max(int(x[:-6]) for x in states)}.state"
        opt["path"]["resume_state"] = os.path.join(state_folder_path, max_state_file)

    if opt["path"].get("resume_state"):
        device_id = torch.cuda.current_device()
        resume_state = torch.load(
            opt["path"]["resume_state"],
            map_location=lambda storage, loc: storage.cuda(device_id),
        )
    else:
        resume_state = None

    if resume_state is None:
        make_exp_dirs(opt)
        if (
            opt["logger"].get("use_tb_logger")
            and "debug" not in opt["name"]
            and opt["rank"] == 0
        ):
            mkdir_and_rename(osp.join("tb_logger", opt["name"]))

    logger, tb_logger = init_loggers(opt)
    train_loader, train_sampler, val_loader, total_epochs, total_iters = (
        create_train_val_dataloader(opt, logger)
    )

    if resume_state:
        check_resume(opt, resume_state["iter"])
        model = create_model(opt)
        model.resume_training(resume_state)
        start_epoch = resume_state["epoch"]
        current_iter = resume_state["iter"]
    else:
        model = create_model(opt)
        start_epoch = 0
        current_iter = 0

    msg_logger = MessageLogger(opt, current_iter, tb_logger)
    prefetch_mode = opt["datasets"]["train"].get("prefetch_mode")
    if prefetch_mode is None or prefetch_mode == "cpu":
        prefetcher = CPUPrefetcher(train_loader)
    elif prefetch_mode == "cuda":
        prefetcher = CUDAPrefetcher(train_loader, opt)
        if opt["datasets"]["train"].get("pin_memory") is not True:
            raise ValueError("Set pin_memory=True when using CUDA prefetching.")
    else:
        raise ValueError(f"Unsupported prefetch_mode: {prefetch_mode}")

    device = PartialState().device
    adversary = _build_adversary(opt, device)
    adv_opt = opt.get("adversarial_training", {})
    candidate_count = int(adv_opt.get("candidate_count", 3))
    include_clean = bool(adv_opt.get("include_clean_roundtrip", True))
    selection_xstart_weight = float(adv_opt.get("selection_xstart_weight", 1.0))
    selection_xt_weight = float(adv_opt.get("selection_xt_weight", 1.0))
    seed_offset = int(adv_opt.get("seed_offset", 100_000))

    logger.info(
        "Prompt-free adversarial training enabled: candidate_count=%d, distortions=%s",
        candidate_count,
        ",".join(adversary.distortions),
    )

    chosen_counts = Counter()
    data_time, iter_time = time.time(), time.time()
    start_time = time.time()
    epoch = start_epoch

    while current_iter <= total_iters:
        train_sampler.set_epoch(epoch)
        prefetcher.reset()
        train_data = prefetcher.next()

        while train_data is not None:
            data_time = time.time() - data_time
            current_iter += 1
            if current_iter > total_iters:
                break

            clean_latents = train_data["final_latents"].to(device)
            batch_size = clean_latents.shape[0]
            # The legacy model object still stores prompt_emb; the configured
            # UnconditionalNAFNet ignores this tensor, so no CLIP is involved.
            train_data["prompt"] = _dummy_prompt(batch_size, device)

            candidates = adversary.make_candidate_latents(
                clean_latents,
                candidate_count=candidate_count,
                seed=opt["manual_seed"] + seed_offset + current_iter,
                include_clean=include_clean,
            )
            adv_name, adv_latents, adv_pre_loss = select_adversarial_candidate(
                model,
                train_data,
                candidates,
                xstart_weight=selection_xstart_weight,
                xt_weight=selection_xt_weight,
            )
            chosen_counts[adv_name] += 1
            train_data["final_latents"] = adv_latents

            model.update_learning_rate(
                current_iter, warmup_iter=opt["train"].get("warmup_iter", -1)
            )
            model.feed_data(train_data, is_val=False)
            model.optimize_parameters(current_iter, tb_logger)

            iter_time = time.time() - iter_time
            if current_iter % opt["logger"]["print_freq"] == 0:
                log_vars = {
                    "epoch": epoch,
                    "iter": current_iter,
                    "total_iter": total_iters,
                    "lrs": model.get_current_learning_rate(),
                    "time": iter_time,
                    "data_time": data_time,
                }
                log_vars.update(model.get_current_log())
                msg_logger(log_vars)
                logger.info(
                    "Adversarial candidate: %s | pre-update selection loss %.6f | counts %s",
                    adv_name,
                    adv_pre_loss,
                    dict(chosen_counts),
                )

            if current_iter % opt["logger"]["save_checkpoint_freq"] == 0:
                logger.info("Saving models and training states.")
                model.save(epoch, current_iter)

            # Validation from the old pipeline is intentionally disabled by
            # default because it may expect text conditioning.  Use the
            # prompt-free Gaussian-Shading evaluator after checkpoints exist.
            if opt.get("val") is not None and current_iter % opt["val"]["val_freq"] == 0:
                model.validation(
                    val_loader,
                    current_iter,
                    tb_logger,
                    opt["val"]["save_img"],
                    opt["val"].get("rgb2bgr", True),
                    opt["val"].get("use_image", True),
                )

            data_time = time.time()
            iter_time = time.time()
            train_data = prefetcher.next()
        epoch += 1

    consumed_time = str(datetime.timedelta(seconds=int(time.time() - start_time)))
    logger.info("End of training. Time consumed: %s", consumed_time)
    logger.info("Final adversarial-candidate counts: %s", dict(chosen_counts))
    model.save(epoch=-1, current_iter=-1)
    if tb_logger:
        tb_logger.close()


if __name__ == "__main__":
    os.environ.setdefault("GRPC_POLL_STRATEGY", "epoll1")
    main()

